Semi-Automated Protocol Disambiguation and Code Generation

For decades, Internet protocols have been specified using natural language. Given the ambiguity inherent in such text, it is not surprising that protocol implementations have long exhibited bugs. In this paper, we apply natural language processing (NLP) to effect semi-automated generation of protocol implementations from specification text. Our system, SAGE, can uncover ambiguous or under-specified sentences in specifications; once these are clarified by the spec author, SAGE can generate protocol code automatically. Using SAGE, we discover 5 instances of ambiguity and 6 instances of under-specification in the ICMP RFC; after clarification, SAGE is able to automatically generate code that interoperates perfectly with Linux implementations. We show that SAGE generalizes to BFD, IGMP, and NTP. We also find that SAGE supports many of the conceptual components found in key protocols, suggesting that, with some additional machinery, SAGE may be able to generalize to TCP and BGP.

==> code/gen.h <==
#ifndef GEN_H_
#define GEN_H_

#include "helper.h"
#include "icmp_hdr.h"
#include "meta.h"
#include "proto.h"

void fill_icmp_dest_unreachable_receiver(
    Destination_Unreachable_Message_hdr *hdr, uint16_t length, int code_value,
    proto_ptr_t *ptrs) {
  char *payload = (char *) (hdr + 1);
  // The source network and address from the original datagram's data
  copy(&payload, (char *) ptrs->ip_ptr, 28);
  // Set type to 3
  hdr->type = 3;
  // 0 = net unreachable;
  // 1 = host unreachable;
  // 2 = protocol unreachable;
  // 3 = port unreachable;
  // 4 = fragmentation needed and DF set;
  // 5 = source route failed
  hdr->code = code_value;
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_echo_receiver(Echo_or_Echo_Reply_Message_hdr *hdr,
                             uint16_t length, int type_value) {
  char *data = (char *) (hdr + 1);
  // 0 for echo reply message
  hdr->type = type_value;
  // Set code to 0
  hdr->code = 0;
  // If code equals 0, an identifier may be zero to help match echos and replies
  if (hdr->code == 0) {
    hdr->identifier = 0;
  }
  // If code equals 0, a sequence number may be zero to help match echos and
  // replies
  if (hdr->code == 0) {
    hdr->sequence_number = 0;
  }
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // For computing the checksum, if the total length is odd, the received data
  // is padded with one octet of zeros
  if (isodd(length)) {
    pad(&data, sizeof(*data), 0, 1);
    length += 1;
  }
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_echo_sender(Echo_or_Echo_Reply_Message_hdr *hdr, uint16_t length,
                           int type_value) {
  char *data = (char *) (hdr + 1);
  // 8 for echo message;
  // 0 for echo reply message
  hdr->type = type_value;
  // Set code to 0
  hdr->code = 0;
  // If code equals 0, an identifier may be zero to help match echos and replies
  if (hdr->code == 0) {
    hdr->identifier = 0;
  }
  // If code equals 0, a sequence number may be zero to help match echos and
  // replies
  if (hdr->code == 0) {
    hdr->sequence_number = 0;
  }
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // For computing the checksum, if the total length is odd, the received data
  // is padded with one octet of zeros
  if (isodd(length)) {
    pad(&data, sizeof(*data), 0, 1);
    length += 1;
  }
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_info_receiver(
    Information_Request_or_Information_Reply_Message_hdr *hdr, uint16_t length,
    int type_value) {
  // The type field changed to 16
  type_field = 16;
  // 15 for information request message;
  // 16 for information reply message
  hdr->type = type_value;
  // Set code to 0
  hdr->code = 0;
  // If code equals 0, an identifier may be zero to help match request and
  // replies
  if (hdr->code == 0) {
    hdr->identifier = 0;
  }
  // If code equals 0, a sequence number may be zero to help match request and
  // replies
  if (hdr->code == 0) {
    hdr->sequence_number = 0;
  }
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_para_prob_receiver(Parameter_Problem_Message_hdr *hdr,
                                  uint16_t length, proto_ptr_t *ptrs) {
  char *payload = (char *) (hdr + 1);
  // The source network and address from the original datagram's data
  copy(&payload, (char *) ptrs->ip_ptr, 28);
  // Set type to 12
  hdr->type = 12;
  // 0 = pointer indicates the error
  hdr->code = 0;
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_redir_receiver(Redirect_Message_hdr *hdr, uint16_t length,
                              int code_value, proto_ptr_t *ptrs) {
  char *payload = (char *) (hdr + 1);
  // The source network and address of the original datagram's data
  copy(&payload, (char *) ptrs->ip_ptr, 28);
  // Set type to 5
  hdr->type = 5;
  // 0 = Redirect datagrams for the Network
  // 1 = Redirect datagrams for the Host
  // 2 = Redirect datagrams for the Type of Service and Network
  // 3 = Redirect datagrams for the Type of Service and Host
  hdr->code = code_value;
  // Gateway Internet Adrress is the address of the gateway of the internet
  // destination address of the original datagram's
  hdr->gateway_internet_address = find_gateway(ptrs->ip_ptr);
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_source_quench_receiver(Source_Quench_Message_hdr *hdr,
                                      uint16_t length, proto_ptr_t *ptrs) {
  char *payload = (char *) (hdr + 1);
  // The source network and address of the original datagram's data
  copy(&payload, (char *) ptrs->ip_ptr, 28);
  // Set type to 4
  hdr->type = 4;
  // Set code to 0
  hdr->code = 0;
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_time_exceed_receiver(Time_Exceeded_Message_hdr *hdr,
                                    uint16_t length, int code_value,
                                    proto_ptr_t *ptrs) {
  char *payload = (char *) (hdr + 1);
  // The source network and address from the original datagram's data
  copy(&payload, (char *) ptrs->ip_ptr, 28);
  // Set type to 11
  hdr->type = 11;
  // 0 = time to live exceeded in transit;
  // 1 = fragment reassembly time exceeded
  hdr->code = code_value;
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_timestamp_receiver(Timestamp_or_Timestamp_Reply_Message_hdr *hdr,
                                  uint16_t length, int type_value) {
  // The type field changed to 14
  type_field = 14;
  // 14 for timestamp reply message
  hdr->type = type_value;
  // Set code to 0
  hdr->code = 0;
  // If code equals 0, an identifier may be zero to help match timestamp and
  // replies
  if (hdr->code == 0) {
    hdr->identifier = 0;
  }
  // If code equals 0, a sequence number may be zero to help match timestamp and
  // replies
  if (hdr->code == 0) {
    hdr->sequence_number = 0;
  }
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

void fill_icmp_timestamp_sender(Timestamp_or_Timestamp_Reply_Message_hdr *hdr,
                                uint16_t length, int type_value) {
  // The type field changed to 14
  type_field = 14;
  // 13 for timestamp message;
  // 14 for timestamp reply message
  hdr->type = type_value;
  // Set code to 0
  hdr->code = 0;
  // If code equals 0, an identifier may be zero to help match timestamp and
  // replies
  if (hdr->code == 0) {
    hdr->identifier = 0;
  }
  // If code equals 0, a sequence number may be zero to help match timestamp and
  // replies
  if (hdr->code == 0) {
    hdr->sequence_number = 0;
  }
  // For computing the checksum , the checksum field should be zero
  hdr->checksum = 0;
  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the ICMP message starting with the ICMP Type
  hdr->checksum = u16bit_ones_complement(
      ones_complement_sum((const void *) &hdr->type, length));
}

#endif  // GEN_H_


==> code/helper.h <==
// pointers to each head of protocol
struct proto_ptr {
  uint8_t* eth_ptr;
  uint8_t* ip_ptr;
  uint8_t* icmp_ptr;
};
typedef struct proto_ptr proto_ptr_t;

// Returns true if the argument 'x' is an odd number
bool isodd(uint32_t x);

// Pad 'data_len' size of 'data' with 'pad_len' size of 'pad_char'
void pad(char **data, int shift_byte, int data_len, int pad_len, char pad_char);

// Wrapper for memcpy()
void copy(char **buffer, char* data, int len);

// Return 16-bit one's complement of the argument 'number'
uint16_t u16bit_ones_complement(uint32_t x);

// Return one's complement sum of the argument 'data' for 'len' size
uint32_t ones_complement_sum(const void *data, int len);

// Return the redirect gateway addr for the dest address from ip
// header pointed by argument 'ip_ptr'
uint32_t find_gateway(uint8_t* ip_ptr);

// Return the group addr for the dest address from ip header pointed
// by argument 'ip_ptr'
uint32_t find_group_addr(uint8_t* ip_ptr);

// Do nothing
void dummy_action();


==> code/icmp_hdr.h <==
#ifndef ICMP_HDR_H_
#define ICMP_HDR_H_

struct Destination_Unreachable_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint32_t unused;
  // char * internet_header_w_64_bits_of_original_data_datagram: 224;
};

struct Time_Exceeded_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint32_t unused;
  // char * internet_header_w_64_bits_of_original_data_datagram: 224;
};

struct Parameter_Problem_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint8_t pointer;
  uint64_t unused: 24;
  // char * internet_header_w_64_bits_of_original_data_datagram: 224;
};

struct Source_Quench_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint32_t unused;
  // char * internet_header_w_64_bits_of_original_data_datagram: 224;
};

struct Redirect_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint32_t gateway_internet_address;
  // char * internet_header_w_64_bits_of_original_data_datagram: 224;
};

struct Echo_or_Echo_Reply_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint16_t identifier;
  uint16_t sequence_number;
  // char * data;
};

struct Timestamp_or_Timestamp_Reply_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint16_t identifier;
  uint16_t sequence_number;
  uint32_t originate_timestamp;
  uint32_t receive_timestamp;
  uint32_t transmit_timestamp;
};

struct Information_Request_or_Information_Reply_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint16_t identifier;
  uint16_t sequence_number;
};

#endif  // ICMP_HDR_H_


==> code/igmp_gen.h <==
#ifndef IGMP_GEN_H_
#define IGMP_GEN_H_

void fill_igmp_igmp_query(INTERNET_GROUP_MANAGEMENT_PROTOCOL_hdr *hdr,
                          uint16_t length, int type_value, proto_ptr_t *ptrs) {
  // Set version to 1
  hdr->version = 1;

  // Unused field is zeroed when sent
  /*send*/
  hdr->unused = 0;

  // Unused field is ignored when received.
  // The group address field is ignored when received.
  /*receive*/
  dummy_action();

  // For a Host Membership Query message, the group address field is zeroed when
  // sent
  /*send*/
  hdr->group_address = 0;

  // 1 = Host Membership Query,
  // 2 = Host Membership Report.
  hdr->type = type_value;

  // For computing the checksum, the checksum field is zero.
  hdr->checksum = 0;

  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the IGMP message
  hdr->checksum =
      u16bit_ones_complement(ones_complement_sum((const void *) hdr, length));
}

void fill_igmp_igmp_report(INTERNET_GROUP_MANAGEMENT_PROTOCOL_hdr *hdr,
                           uint16_t length, int type_value, proto_ptr_t *ptrs) {
  // Set version to 1
  hdr->version = 1;

  // Unused field is zeroed when sent
  /*send*/
  hdr->unused = 0;

  // Unused field is ignored when received.
  // The group address field is ignored when received.
  /*receive*/
  dummy_action();

  // 1 = Host Membership Query,
  // 2 = Host Membership Report.
  hdr->type = type_value;

  // For a Host Membership Report message, the group address field holds the IP
  // host group address of the group being reported.
  hdr->group_address = find_group_addr(ptrs->ip_ptr);

  // For computing the checksum, the checksum field is zero.
  hdr->checksum = 0;

  // The checksum is the 16-bit one's complement of the one's complement sum of
  // the IGMP message
  hdr->checksum =
    u16bit_ones_complement(ones_complement_sum((const void *) hdr, length));
}

#endif  // IGMP_GEN_H_


==> code/igmp_hdr.h <==
#ifndef IGMP_HDR_H_
#define IGMP_HDR_H_

struct INTERNET_GROUP_MANAGEMENT_PROTOCOL_hdr {
  uint64_t version: 4;
  uint64_t type: 4;
  uint8_t unused;
  uint16_t checksum;
  uint32_t group_address;
};

#endif  // IGMP_HDR_H_


==> code/ntp_gen.h <==
#ifndef NTP_GEN_H_
#define NTP_GEN_H_

void fill_ntp_ntp_data_format_timeout(NTP_Data_Format_hdr *hdr,
                                      uint16_t length) {
  // Leap Indicator is a Two-bit code warning of impending leap-second
  // Leap Indicator is inserted at the end of the last day of the current month
  // Bits are coded as follows:
  // 00 = no warning day has 86400 seconds
  // 01 = +1 second day has 86401 seconds
  // 10 = -1 second day has 86399 seconds
  // 11 = alarm condition clock not synchronized
  // pkt.leap <- sys.leap
  hdr->li = sys.leap;

  // Version Number is a Three-bit code indicating the version number
  // pkt.version <- NTP.VERSION
  hdr->vn = NTP.VERSION;

  // Stratum is an Integer identifying stratum level of local clock
  // Values are defined as follows:
  // 0 = unspecified
  // 1 = primary reference synchronized by outside means
  // 2...n = secondary reference via NTP
  // pkt.stratum <- sys.stratum
  hdr->stratum = sys.stratum;

  // Poll is a Signed integer indicating the maximum interval between successive
  // messages Poll is in seconds to the nearest power of two
  // pkt.poll <- peer.hpoll
  hdr->poll = peer.hpoll;

  // Precision is a Signed integer indicating the precision of the local clock
  // Precision is in seconds to the nearest power of two.
  // pkt.precision <- sys.precision
  hdr->precision = sys.precision;

  // synchronizing distance is a Fixed-point number indicating the estimated
  // roundtrip delay to the primary synchronizing source
  // pkt.distance <- sys.distance
  hdr->synchronizing_distance = sys.distance;

  // Estimated drift rate is a Fixed-point number indicating the estimated drift
  // rate of the local clock
  // pkt.drift <- sys.drift
  hdr->estimated_drift_rate = sys.drift;

  // reference clock identifier is a code identifying the particular reference
  // clock
  // pkt.refid <- sys.refid
  hdr->reference_clock_identifier = sys.refid;

  // reference timestamp is the Local time at which the local clock was last
  // set or corrected.
  // pkt.reftime <- sys.reftime
  hdr->reference_timestamp_64_bits = sys.reftime;

  // originate timestamp is the Local time at which the request departed the
  // client host for the service host
  // pkt.org <- sys.clock
  hdr->originate_timestamp_64_bits = sys.clock;

  // receive timestamp is the Local time at which the request arrived at the
  // service host.
  // pkt.rec <- sys.clock
  hdr->receive_timestamp_64_bits = sys.clock;

  // transmit timestamp is the Local time at which the reply departed the
  // service host for the client host.
  // pkt.xmt <- sys.clock
  hdr->transmit_timestamp_64_bits = sys.clock;
}

#endif  // NTP_GEN_H_


==> code/ntp_hdr.h <==
#ifndef NTP_HDR_H_
#define NTP_HDR_H_

struct NTP_Data_Format_hdr {
  uint64_t li: 2;
  uint64_t vn: 3;
  uint64_t reser: 3;
  uint8_t stratum;
  uint8_t poll;
  uint8_t precision;
  uint32_t synchronizing_distance;
  uint32_t estimated_drift_rate;
  uint32_t reference_clock_identifier;
  uint64_t reference_timestamp_64_bits;
  uint64_t originate_timestamp_64_bits;
  uint64_t receive_timestamp_64_bits;
  uint64_t transmit_timestamp_64_bits;
};

#endif  // NTP_HDR_H_


==> code/ntp_udp_gen.h <==
#ifndef NTP_UDP_GEN_H_
#define NTP_UDP_GEN_H_

void fill_ntp_udp_receiver(UDP_Header_Format_hdr *hdr, uint16_t length) {
  // Length is length of the NTP message adding length of UDP header
  hdr->length = compute_length(struct NTP_Data_Format_hdr) +
                compute_length(struct UDP_Header_Format_hdr);

  // In the case of a client request, this field is assigned port 123
  if (client_request) {
    hdr->destination_port = 123;
  }

  // In the case of symmetric mode, Source Port and Destination Port fields are
  // assigned port 123
  if (symmetric_mode) {
    hdr->destination_port = 123;
  }

  // In the case of symmetric mode, Source Port and Destination Port fields are
  // assigned port 123
  if (symmetric_mode) {
    hdr->source_port = 123;
  }

  // Compute the standard UDP checksum.
  compute_standard_udp_checksum();
}

#endif  // NTP_UDP_GEN_H_


==> code/ntp_udp_hdr.h <==
#ifndef NTP_UDP_HDR_H_
#define NTP_UDP_HDR_H_

struct UDP_Header_Format_hdr {
  uint16_t source_port;
  uint16_t destination_port;
  uint16_t length;
  uint16_t checksum;
};

#endif  // NTP_UDP_HDR_H_


==> figs/cpp_struct_object.h <==
struct Echo_or_Echo_Reply_Message_hdr {
  uint8_t type;
  uint8_t code;
  uint16_t checksum;
  uint16_t identifier;
  uint16_t sequence_number;
  // char * data;
};

